HotStuff: BFT Consensus in the Lens of Blockchain

We present HotStuff, a leader-based Byzantine fault-tolerant replication protocol for the partially synchronous model. Once network communication becomes synchronous, HotStuff enables a correct leader to drive the protocol to consensus at the pace of actual (vs. maximum) network delay--a property called responsiveness--and with communication complexity that is linear in the number of replicas. To our knowledge, HotStuff is the first partially synchronous BFT replication protocol exhibiting these combined properties. HotStuff is built around a novel framework that forms a bridge between classical BFT foundations and blockchains. It allows the expression of other known protocols (DLS, PBFT, Tendermint, Casper), and ours, in a common framework. Our deployment of HotStuff over a network with over 100 replicas achieves throughput and latency comparable to that of BFT-SMaRt, while enjoying linear communication footprint during leader failover (vs. quadratic with BFT-SMaRt).

==> graphs/conf.py <==
bs_name = lambda s: "BFT-SMaRt{}".format(s)
hs_name = lambda s: "HotStuff-2S{}".format(s)
hs3_name = lambda s: "HotStuff-3S{}".format(s)

bs_name_short = lambda s: "BS{}".format(s)
hs_name_short = lambda s: "HS2{}".format(s)
hs3_name_short = lambda s: "HS3{}".format(s)

markers = [
    ('-s', 3.5),
    ('-^', 4),
    ('-p', 5),
    ('-o', 4),
    ('-*', 4.5),
    ('-P', 3.5),
    ('-v', 4),
    ('-D', 3),
    ('-X', 3.5),
]

colors=[
'#0072bd',
'#d95319',
'#352a87',
'#a2142f',
'#77ac30',
'#edb120',
]


==> graphs/data.py <==
bs_thr_b100 = [
    11958, 22447, 47370, 115811, 122485, 122549, 117325, 115443, 115231, 115321
]

bs_lat_b100 = [
    .857, .915, .8905, 2.052, 3.673, 5.311, 8.945, 18.539, 26.210, 38.383
]

bs_thr_b400 = [
    12303, 22302, 42457, 117375, 150453, 159345, 189653, 192434, 182756, 186424
]

bs_lat_b400 = [
    .834, .930, .979, 2.035, 3.028, 4.107, 5.817, 11.435, 16.521, 26.821
]

bs_thr_b800 = [
    12009, 23622, 41800, 118090, 152727, 165756, 184259, 196064, 185710, 185333
]

bs_lat_b800 = [
    .859, .8810, .995, 1.981, 3.027, 3.879, 5.989, 11.142, 15.541, 22.227
]

hs_thr_b100 = [
#    89687, 107510, 110454, 110498, 109297, 111556, 111738
    104261, 130264, 130752, 134243, 134310, 132998, 134830, 131173
]

hs_lat_b100 = [
#    3.458, 7.499, 10.631, 14.113, 21.537, 28.589, 36.276
    2.995, 4.890, 9.128, 11.886, 17.831, 20.963, 26.765, 33.451
]

hs_thr_b400 = [
    183045, 241030, 275030, 304276, 321734, 337680, 330332, 328356
#    181953, 200110, 201898, 210776, 199651, 197502, 204654, 200919, 204440, 197050
]
hs_lat_b400 = [
    6.467, 5.940, 5.851, 5.646, 8.86, 11.183, 18.148, 29.008
#    8.396, 7.633, 7.547, 7.444, 10.268, 10.846, 16.458, 22.7, 27.585, 32.722
]

hs_thr_b800 = [
    231341, 247603, 294180, 306530, 312092, 316984, 321534
#    157784, 199519, 200607, 189194, 180674
]
hs_lat_b800 = [
    10.314, 10.122, 9.113, 9.063, 8.749, 16.157, 24.186
#    14.801, 15.170, 19.303, 21.340, 26.784
]

hs3_thr_b100 = [
    99944, 129866, 131964, 135665, 136948, 138268, 137295, 138108, 138502
#    84640, 105524, 110863, 113829, 114769, 110819, 112667, 112316, 111187
]

hs3_lat_b100 = [
    4.016, 3.702, 6.038, 8.867, 11.653, 17.292, 22.567, 29.002, 34.623
#    4.712, 6.695, 10.697, 14.043, 17.379, 21.361, 24.761, 28.306, 35.530
]

hs3_thr_b400 = [
    171005, 201876, 237810, 297499, 305424, 300774, 301640, 316370
#    146650, 194453, 205725, 206841, 199980, 210729, 206402, 201060, 201563
]

hs3_lat_b400 = [
    9.275, 8.332, 7.469, 6.515, 6.679, 13.629, 16.061, 26.792
#    10.787, 10.338, 12.265, 13.436, 15.667, 18.254, 20.769, 24.878, 32.148
]

hs3_thr_b800 = [
    204801, 241213, 257824, 262297, 315464, 320318, 315995, 324063
#    144089, 184613, 200798, 185310, 191894, 194893
]

hs3_lat_b800 = [
    15.669, 13.118, 13.042, 13.042, 11.278, 16.510, 23.186, 26.567
#    21.337, 20.642, 23.451, 23.795, 26.072, 28.951
]

bs_tl_thr_p0 = bs_thr_b400
bs_tl_lat_p0 = bs_lat_b400

bs_tl_thr_p128 = [
    12090, 21536, 39337, 100724, 132070, 147421, 152786, 156219, 153196, 154524, 150902
]

bs_tl_lat_p128 = [
    .842, .953, 1.041, 2.303, 3.342, 4.519, 6.074, 7.59, 14.225, 20.859, 28.108
]

bs_tl_thr_p1024 = [
    9781, 16319, 26089, 46349, 53720, 55698, 58118, 58222, 57628, 58033, 57710, 57228
]

bs_tl_lat_p1024 = [
    1.049, 1.224, 1.539, 4.889, 8.227, 11.574, 14.664, 18.168, 21.649, 25.212, 28.778, 31.902
]

hs_tl_thr_p0 = hs_thr_b400
hs_tl_lat_p0 = hs_lat_b400

hs_tl_thr_p128 = [
    154736, 169511, 184838, 229712, 227017, 220015, 220218, 217013
#    123502, 192969, 189383, 186339, 180382, 183046, 174474, 187427, 180731
]
hs_tl_lat_p128 = [
    7.725, 7.464, 7.189, 6.846, 12.410, 16.627, 23.865, 26.198
#    9.406, 8.215,  10.182, 13.724, 15.117, 17.924, 22.867, 24.984, 29.947
]

hs_tl_thr_p1024 = [
    84602, 93847, 106470, 113405, 116042, 118582, 118004, 123962, 111470
#    80051, 90914, 105745, 105138, 97257, 97254, 111848, 99726
]

hs_tl_lat_p1024 = [
    13.922, 13.061, 12.277, 11.791, 12.722, 16.141, 19.169, 27.027, 33.051
#    14.701, 14.360, 13.426, 13.951, 20.096, 25.071, 28.061, 31.514
]

hs3_tl_thr_p0 = hs3_thr_b400
hs3_tl_lat_p0 = hs3_lat_b400

hs3_tl_thr_p128 = [
    136230, 171971, 205887, 216089, 221473, 213268, 219801, 208066
#    120191, 179615, 177978, 171323, 181554, 167936, 185069, 177183, 182177
]

hs3_tl_lat_p128 = [
    11.692, 9.678, 9.152, 8.440, 8.603, 13.052, 21.055, 27.383
#    12.832, 11.448, 13.448, 16.428, 18.437, 19.881, 22.951, 25.681, 31.322
]

hs3_tl_thr_p1024 = [
    75388, 90979, 101375, 118656, 112991, 111245, 117797
#    79303, 107666, 100527, 109689, 109801, 111242
]

hs3_tl_lat_p1024 = [
    21.236, 18.029, 16.683, 16.215, 20.530, 27.051, 32.353
#    20.155, 18.250, 24.215, 24.956, 28.697, 35.457
]

n = [4, 8, 16, 32, 64, 128]

bs_thr_plain = [
    [185905, 186185, 188916, 185095, 188120],
    [164431, 171006, 160823, 161817, 162685],
    [143561, 147878, 147665, 148836, 144717],
    [114019, 115662, 112670, 114787, 113145],
    [89784, 86406, 89535, 88934, 87291],
    [54910, 51622, 51805, 52190, 53277]
]

bs_lat_plain = [
    [6.91, 7.20, 6.84, 6.7, 7.11],
    [6.29, 7.99, 7.29, 7.11, 7.47],
    [6.28, 7.08, 8.21, 7.26, 8.00],
    [9.31, 10.28, 11.676, 9.88, 9.66],
    [14.65, 14.00, 14.50, 14.64, 13.85],
    [21.05, 24.28, 23.21, 21.85, 21.89]
]

bs_thr_p128 = [
    [155054, 150716, 151422, 155043, 154523],
    [135832, 139738, 140558, 141135, 142096],
    [125718, 127167, 129114, 125750, 130367],
    [101949, 103702, 104547, 104190, 102173],
    [77950, 80302, 79802, 78465, 79754],
    [42179, 42668, 41637, 41752, 42384]
]
bs_lat_p128 = [
    [6.51, 9.33, 6.93, 5.96, 6.77],
    [7.71, 7.19, 7.25, 7.16, 7.07],
    [8.71, 8.86, 8.73, 8.74, 9.02],
    [12.45, 13.79, 14.11, 11.82, 11.34],
    [16.59, 14.49, 16.66, 15.69, 15.18],
    [27.28, 28.00, 26.11, 29.24, 27.38]
]

bs_thr_p1024 = [
    [58742, 58550, 58126, 58247, 57370],
    [51929, 51931, 50742, 50994, 51320],
    [40793, 40466, 40393, 41102, 40176],
    [26767, 26484, 26721, 26559, 26327],
    [15954, 15920, 16004, 15366, 16218],
    [8761, 8570, 8511, 8470, 8477],
]
bs_lat_p1024 = [
    [14.23, 13.44, 14.35, 16.638, 15.41],
    [19.17, 19.63, 21.04, 17.90, 19.51],
    [28.49, 29.08, 28.73, 24.96, 26.13],
    [35.43, 39.45, 45.04, 47.53, 40.74],
    [72.25, 67.55, 72.37, 77.98, 64.65],
    [121.97, 125.94, 130.63, 125.17, 125.53]
]

bs_thr_l5 = [
    [24866, 24853, 24845, 24884, 24702],
    [24088, 24092, 24038, 24044, 24029],
    [23886, 23869, 23932, 23842, 23821],
    [23316, 23364, 23364, 23298, 23212],
    [21901, 21856, 21837, 21860, 21866],
    [19211, 19135, 19168, 19101, 19202]
]

bs_lat_l5 = [
    [40.83, 41.05, 41.12, 40.97, 41.07],
    [41.81, 41.66, 42.02, 41.97, 47.05],
    [47.17, 46.31, 46.12, 46.39, 46.41],
    [47.79, 47.67, 49.22, 49.46, 49.42],
    [52.02, 53.54, 53.00, 55.26, 52.19],
    [60.23, 62.16, 60.74, 61.39, 61.63]
]

bs_thr_l10 = [
    [12968, 12987, 12970, 12981, 12995],
    [12522, 12515, 12555, 12553, 12588],
    [12499, 12514, 12509, 12510, 12506],
    [12302, 12297, 12305, 12297, 12245],
    [12016, 11976, 11994, 12010, 11978],
    [11190, 11204, 11218, 11228, 11234]
]

bs_lat_l10 = [
    [77.18, 77.156, 77.67, 77.61, 77.66],
    [80.23, 80.20, 80.14, 80.14, 79.77],
    [88.51, 88.40, 88.39, 88.28, 88.37],
    [92.24, 94.69, 89.64, 90.05, 90.17],
    [96.01, 96.27, 94.90, 94.99, 97.54],
    [102.43, 100.63, 101.68, 99.51, 102.53]
]

hs_thr_plain = [
    #[207258, 206226, 200917, 201831, 205641]
    [308789, 274442, 300286, 272509, 283269],
    [276024, 271400, 269873, 278063, 273089],
    [264340, 265685, 263390, 263412, 264682],
    [196155, 194828, 194206, 194608, 194755],
    [117204, 118473, 121898, 119269, 116034],
    [64606, 64513, 63340, 64564, 63167]
]

hs_lat_plain = [
    #[7.946, 7.977, 7.772, 7.885, 7.815]
    [5.102, 5.675, 5.220, 5.449, 5.618],
    [5.690, 5.814, 5.923, 5.660, 5.767],
    [6.012, 5.981, 6.032, 6.035, 6.014],
    [8.096, 8.177, 8.220, 8.186, 8.180],
    [13.580, 13.523, 13.175, 13.344, 13.667],
    [25.352, 25.614, 25.755, 25.029, 25.816]
]

hs_thr_p128 = [
#    [166033, 170364, 173682, 169887, 171949]
    [245827, 245222, 245314, 239918, 252159],
    [240036, 233650, 238022, 236306, 238450],
    [238073, 230092, 234027, 230139, 232039],
    [165980, 161683, 166630, 164253, 161140],
    [85082, 84624, 83141, 83670, 83714],
    [44449, 46453, 45559, 44815, 46730]
]

hs_lat_p128 = [
#    [9.250, 8.883, 8.585, 9.030, 8.514]
    [6.794, 6.378, 6.475, 6.485, 6.750],
    [6.631, 7.055, 6.616, 6.853, 6.685],
    [6.608, 6.813, 6.709, 6.817, 7.258],
    [9.575, 13.156, 10.016, 9.607, 10.215],
    [24.056, 23.700, 24.010, 24.374, 24.218],
    [38.819, 44.307, 44.359, 45.717, 42.927]
]

hs_thr_p1024 = [
#    [111791, 109571, 106582, 110889, 114881]
    [117797, 115594, 116135, 114667, 109410],
    [121263, 124034, 116760, 124131, 117539],
    [117290, 123890, 118187, 120830, 119308],
    [56305, 56422, 56355, 55530, 55729],
    [38411, 37739, 36571, 37545, 37241],
    [21977, 22059, 21817, 21973, 21979]
]

hs_lat_p1024 = [
#    [14.465, 14.423, 14.136, 14.447, 14.251]
    [13.345, 12.976, 14.093, 13.073, 12.238],
    [12.754, 19.220, 12.692, 20.330, 16.164],
    [17.409, 15.710, 15.410, 16.148, 16.656],
    [28.342, 28.357, 28.432, 29.940, 31.420],
    [52.371, 53.007, 54.881, 53.540, 53.909],
    [93.198, 91.305, 92.570, 91.293, 91.557]
]

hs_thr_l5 = [
#    [34631, 34062, 34039, 34872, 34560]
    [36289, 36226, 36239, 35513, 36227],
    [35527, 35500, 35432, 35533, 35497],
    [34575, 34844, 34871, 34800, 34760],
    [33334, 33337, 33488, 33382, 33337],
    [30291, 30144, 30125, 30273, 30204],
    [24503, 24511, 24411, 24309, 24374]
]

hs_lat_l5 = [
#    [34.667, 35.294, 35.272, 34.458, 34.719]
    [33.115, 33.175, 33.136, 33.829, 33.229],
    [33.805, 33.827, 33.902, 33.810, 33.849],
    [34.737, 34.463, 34.432, 34.503, 34.557],
    [36.019, 36.024, 35.895, 35.989, 36.024],
    [39.662, 39.835, 39.858, 39.673, 39.768],
    [49.012, 49.005, 49.209, 49.460, 49.266]
]

hs_thr_l10 = [
#    [18594, 18555, 18670, 18634, 18581]
    [19146, 19080, 19071, 19066, 18653],
    [18786, 18760, 18746, 18745, 18733],
    [18518, 18519, 18557, 18506, 18573],
    [18165, 18166, 18093, 18111, 18161],
    [17351, 17342, 17356, 17317, 17240],
    [15116, 14974, 14951, 15043, 15177]
]

hs_lat_l10 = [
#    [64.753, 64.853, 64.448, 64.590, 64.770]
    [63.165, 63.253, 63.185, 63.260, 64.554],
    [64.251, 64.292, 64.354, 64.325, 64.416],
    [64.986, 64.974, 65.036, 64.990, 64.887],
    [66.468, 66.453, 66.583, 66.479, 66.398],
    [69.303, 69.412, 69.511, 69.573, 69.740],
    [79.346, 80.140, 81.714, 81.156, 79.262]
]

hs3_thr_plain = [
#    [218923, 201449, 208108, 204506, 197184]
    [283276, 292642, 275423, 278529, 295828],
    [276676, 274204, 278440, 271446, 271817],
    [264886, 267359, 264181, 266910, 265697],
    [197265, 195763, 192037, 195307, 192103],
    [114875, 127345, 113955, 126632, 114986],
    [68120, 68370, 69114]
]

hs3_lat_plain = [
#    [9.236, 9.707, 10.854, 9.764, 10.092]
    [6.980, 6.857, 7.003, 7.153, 6.590],
    [7.168, 7.203, 7.177, 7.447, 7.518],
    [7.510, 7.435, 7.524, 8.238, 8.715],
    [10.096, 10.228, 10.433, 10.388, 10.347],
    [17.192, 18.753, 17.950, 18.871, 17.386],
    [34.929, 34.867, 34.463]
]

hs3_thr_p128 = [
#    [171147, 175996, 173682, 174080, 169031]
    [239252, 231409, 237586, 247207, 233921],
    [241439, 240975, 236726, 234783, 242958],
    [231928, 232175, 226718, 227340, 228514],
    [163406, 167275, 166412, 162609, 168802],
    [86035, 84689, 85444, 86293, 82279],
    [44667, 44145, 44666, 45692, 45601]
]

hs3_lat_p128 = [
#    [11.059, 11.266, 11.533, 10.973, 11.287]
    [9.373, 8.989, 9.208, 9.104, 9.550],
    [8.539, 8.495, 8.715, 8.808, 8.240],
    [8.483, 8.481, 9.728, 9.235, 8.589],
    [14.742, 14.510, 16.625, 14.818, 14.463],
    [29.562, 30.775, 30.625, 30.747, 30.705],
    [54.971, 54.960, 54.005, 53.190, 53.301]
]

hs3_thr_p1024 = [
#    [106914, 106769, 112707, 113317, 105280]
    [117636, 115531, 116684, 109895, 114418],
    [118443, 117853, 115829, 119297, 123022],
    [118308, 124001, 120921, 116178, 121360],
    [62187, 60885, 60993, 61968, 60894],
    [36464, 37054, 36946, 37747, 38089],
    [22232, 22086, 22240, 22132, 21645]
]

hs3_lat_p1024 = [
#    [22.119, 22.296, 21.029, 21.980, 22.259]
    [18.572, 18.924, 19.818, 21.690, 17.815],
    [19.863, 20.889, 19.560, 17.570, 21.734],
    [19.947, 18.848, 20.717, 20.591, 18.585],
    [38.615, 39.339, 39.921, 38.922, 39.624],
    [66.417, 65.310, 66.014, 63.850, 64.628],
    [107.122, 108.047, 106.852, 107.882, 111.574]
]

hs3_thr_l5 = [
#    [34886, 34840, 34617, 34853, 34543]
    [35573, 36293, 36307, 36360, 36356],
    [35585, 35444, 35546, 35549, 35446],
    [34892, 35053, 34880, 35133, 34986],
    [33447, 33536, 33500, 33523, 33530],
    [30320, 30210, 30214, 30375, 30179],
    [24346, 24414, 24338, 24429, 23453]
]

hs3_lat_l5 = [
#    [46.012, 46.036, 46.308, 45.989, 46.388]
    [45.098, 44.133, 44.160, 44.085, 44.122],
    [45.016, 45.171, 45.067, 45.080, 45.182],
    [45.944, 45.755, 45.923, 45.697, 45.825],
    [47.939, 47.910, 47.932, 47.763, 47.854],
    [52.832, 52.995, 53.012, 52.732, 53.064],
    [65.753, 65.599, 65.833, 65.554, 68.333]
]

hs3_thr_l10 = [
#    [18773, 18733, 18760, 18786, 18306]
    [19154, 19173, 19186, 19173, 19186],
    [18731, 18800, 18786, 18786, 18800],
    [18696, 18634, 18651, 18546, 18560],
    [18156, 18199, 18151, 18243, 18200],
    [17400, 17550, 17600, 17600, 17345],
#    [15193, 15190, 15176, 15186, 15200]
    [15041, 15152, 15142, 15110, 15127]
]

hs3_lat_l10 = [
#    [85.985, 86.228, 86.215, 85.817, 88.238]
    [84.122, 84.124, 84.087, 84.241, 84.316],
    [85.799, 85.763, 85.657, 85.728, 85.723],
    [86.480, 86.609, 86.578, 86.771, 86.741],
    [88.491, 88.457, 88.533, 88.348, 88.404],
    [92.519, 92.405, 92.345, 92.289, 92.708],
#    [132.110, 132.025, 131.906, 131.953, 132.045]
    [106.933, 105.827, 105.806, 105.851, 105.767]
]

nsig = [
    #40.5, 278, 1214, 5193, 20035, 70559
    40.2, 219.95, 754.631, 3744, 15326, 70559
]

nmac = [
    148.125, 1978, 19410, 131157, 978437, 6512931
    #46.8, 250.35, 884.21, 4326, 20933, 111818.5
]


==> graphs/n-nauth.py <==
from conf import *
from util import *
import data as d
from data import n
import numpy as np

def draw(x, y, c, m, l):
    s, ms = m
    plt.plot(x, y, s,
        markersize=ms,
        markeredgewidth=0.6,
        linewidth=0.8,
        markerfacecolor=new_alpha(to_rgba(c), 0.3),
        markeredgecolor=c,
        color=c,
        label=l)

def plot(lines, fname, loc=0, ref_func=lambda t: 3.1 * t ** 3, ref_label=r'$a = 3.1n^3$'):
    plt.figure(figsize=(3, 2))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', size=8)
    plt.rc('axes', linewidth=0.5)
    plt.rc('xtick.major', width=0.5)
    plt.rc('xtick.minor', width=0.3)
    plt.rc('ytick.major', width=0.5)
    plt.rc('ytick.minor', width=0.3)
    plt.ticklabel_format(style='sci', axis='y', scilimits=(0,0))

    plt.xlabel(r'Number of Replicas ($n$)')
    plt.ylabel(r'Authenticators ($a$)')
    plt.grid(color='#aaaaaa', dashes=[5, 5], linewidth=0.3)
    plt.xticks(n)


    for l in lines:
        draw(l[0], l[1], colors[l[2]], markers[l[3]], l[4])

    if ref_func:
        n2 = np.linspace(4, 128, 100)
        plt.plot(n2, [ref_func(t) for t in n2],
            linewidth=0.8,
            color=colors[2],
            label=ref_label)

    plt.rc('text', usetex=False)
    legend = plt.legend(loc=loc, prop=dict(size=6, family='Fantasque Sans Mono'))
    legend.get_frame().set_linewidth(0.2)
    plt.rc('text', usetex=True)
    plt.tight_layout(pad=0.1)
    plt.savefig(fname)

plot([
#    [n, d.nsig, 1, 1, bs_name('-Sig')],
    [n, d.nmac, 0, 0, bs_name('-MAC')],
    ], 'n-nauth.pdf')

plot([
    [n, d.nsig, 1, 1, bs_name('-Sig')],
    ], 'n-nauth-sig.pdf', ref_func=lambda t: 4.2 * t ** 2, ref_label=r'$a = 4.2n^2$')


==> graphs/n-thr-lat.py <==
from conf import *
from util import *
import data as d
from data import n
import numpy as np

def draw(x, y, yerr, c, m, l):
    s, ms = markers[m]
    plt.errorbar(x, y, fmt=s,
        linewidth=0.6,
        markeredgewidth=0.4,
        elinewidth=0.4,
        capsize=1,
        markersize=ms,
        markeredgecolor=c,
        color=c,
        label=l,
        markerfacecolor='none',
        yerr=yerr)
        #error_kw=dict(linewidth=0.5, markeredgewidth=0.5, ecolor=c))

def plot(n, lines, lines_err, xlabel, ylabel, fname, loc, yticks=None):
    plt.figure(figsize=(3, 1.52))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', size=8)
    plt.rc('axes', linewidth=0.5)
    plt.rc('xtick.major', width=0.5)
    plt.rc('xtick.minor', width=0.3)
    plt.rc('ytick.major', width=0.5)
    plt.rc('ytick.minor', width=0.3)
    
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.grid(color='#aaaaaa', dashes=[5, 5], linewidth=0.3)
    plt.xticks(n)
    for (d, yerr) in zip(lines, lines_err):
        draw(n, d[0], yerr, colors[d[1]], d[2], d[3])

    plt.rc('text', usetex=False)
    legend = plt.legend(loc=loc, prop=dict(size=6, family='Fantasque Sans Mono'))
    legend.get_frame().set_linewidth(0.2)
    plt.rc('text', usetex=True)
    if not (yticks is None):
        plt.yticks(yticks)
    plt.tight_layout(pad=0)
    plt.savefig(fname)

def plot_thr(n, lines, fname, loc=1, **kwargs):
    ys = [[np.mean(i) for i in d[0]] for d in lines]
    lines_err = [[np.std(i) for i in d[0]] for d in lines]
    plot(n, [[kscale(y)] + d[1:] for (y, d) in zip(ys, lines)],
        [kscale(line_err) for line_err in lines_err], r'Number of Nodes ($n$)', 'Throughput (Kops/sec)', fname, loc=loc, **kwargs)

def plot_lat(n, lines, fname, loc=1):
    ys = [[np.mean(i) for i in d[0]] for d in lines]
    lines_err = [[np.std(i) for i in d[0]] for d in lines]
    plot(n, [[y] + d[1:] for (y, d) in zip(ys, lines)], lines_err, r'Number of Nodes ($n$)', 'Latency (ms)', fname, loc=loc)

plot_thr(n, [
        [d.bs_thr_plain, 0, 0, bs_name('')],
        [d.hs_thr_plain, 1, 2, hs_name('')],
        [d.hs3_thr_plain, 3, 3, hs3_name('')],
        ], 'n-thr-base.pdf', yticks=range(0, 350, 50))

plot_lat(n, [
        [d.bs_lat_plain, 0, 0, bs_name('')],
        [d.hs_lat_plain, 1, 2, hs_name('')],
        [d.hs3_lat_plain, 3, 3, hs3_name('')],
        ], 'n-lat-base.pdf', loc=2)

plot_thr(n, [
        [d.bs_thr_p128, 0, 0, bs_name('-p128')],
        [d.bs_thr_p1024, 0, 0, bs_name('-p1024')],
        [d.hs_thr_p128, 1, 2, hs_name('-p128')],
        [d.hs_thr_p1024, 3, 3, hs_name('-p1024')],
        [d.hs3_thr_p128, 1, 4, hs3_name('-p128')],
        [d.hs3_thr_p1024, 3, 5, hs3_name('-p1024')],
        ], 'n-thr-payload.pdf')

plot_lat(n, [
        [d.bs_lat_p128, 0, 0, bs_name('-p128')],
        [d.bs_lat_p1024, 0, 0, bs_name('-p1024')],
        [d.hs_lat_p128, 1, 2, hs_name('-p128')],
        [d.hs_lat_p1024, 3, 3, hs_name('-p1024')],
        [d.hs3_lat_p128, 1, 4, hs3_name('-p128')],
        [d.hs3_lat_p1024, 3, 5, hs3_name('-p1024')],
        ], 'n-lat-payload.pdf', loc=2)

plot_thr(n, [
        [d.bs_thr_l5, 0, 0, bs_name('-5ms')],
        [d.bs_thr_l10, 0, 0, bs_name('-10ms')],
        [d.hs_thr_l5, 1, 2, hs_name('-5ms')],
        [d.hs_thr_l10, 3, 3, hs_name('-10ms')],
        [d.hs3_thr_l5, 1, 4, hs3_name('-5ms')],
        [d.hs3_thr_l10, 3, 5, hs3_name('-10ms')],
        ], 'n-thr-netlat.pdf')

plot_lat(n, [
        [d.bs_lat_l5, 0, 0, bs_name('-5ms')],
        [d.bs_lat_l10, 0, 0, bs_name('-10ms')],
        [d.hs_lat_l5, 1, 2, hs_name('-5ms')],
        [d.hs_lat_l10, 3, 3, hs_name('-10ms')],
        [d.hs3_lat_l5, 1, 4, hs3_name('-5ms')],
        [d.hs3_lat_l10, 3, 5, hs3_name('-10ms')],
        ], 'n-lat-netlat.pdf')


==> graphs/thr-lat.py <==
from conf import *
from util import *
import data as d

def draw(x, y, c, m, l):
    s, ms = m
    plt.plot(x, y, s,
        markersize=ms,
        markeredgewidth=0.5,
        linewidth=0.3,
        markerfacecolor=new_alpha(to_rgba(c), 0.3),
        markeredgecolor=c,
        color=c,
        label=l)

def plot(lines, fname, loc=0, xticks=range(10, 350, 50), font_size=6):
    plt.figure(figsize=(3, 2))
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', size=8)
    plt.rc('axes', linewidth=0.5)
    plt.rc('xtick.major', width=0.5)
    plt.rc('xtick.minor', width=0.3)
    plt.rc('ytick.major', width=0.5)
    plt.rc('ytick.minor', width=0.3)

    plt.xlabel('Throughput (Kops/sec)')
    plt.ylabel('Latency (ms)')
    plt.grid(color='#aaaaaa', dashes=[5, 5], linewidth=0.3)

    for l in lines:
        draw(kscale(l[0]), l[1], colors[l[2]], markers[l[3]], l[4])

    plt.rc('text', usetex=False)
    legend = plt.legend(loc=loc, prop=dict(size=font_size, family='Fantasque Sans Mono'), framealpha=0.6)
    legend.get_frame().set_linewidth(0.2)
    plt.rc('text', usetex=True)
    if not (xticks is None):
        plt.xticks(xticks)
    plt.tight_layout(pad=0)
    plt.savefig(fname)

plot([
    [d.bs_thr_b100, d.bs_lat_b100, 0, 0, bs_name_short('-b100')],
    [d.bs_thr_b400, d.bs_lat_b400, 2, 1, bs_name_short('-b400')],
    [d.bs_thr_b800, d.bs_lat_b800, 4, 2, bs_name_short('-b800')],
    [d.hs_thr_b100, d.hs_lat_b100, 3, 3, hs_name_short('-b100')],
    [d.hs_thr_b400, d.hs_lat_b400, 1, 4, hs_name_short('-b400')],
    [d.hs_thr_b800, d.hs_lat_b800, 5, 5, hs_name_short('-b800')],
    [d.hs3_thr_b100, d.hs3_lat_b100, 3, 6, hs3_name_short('-b100')],
    [d.hs3_thr_b400, d.hs3_lat_b400, 1, 7, hs3_name_short('-b400')],
    [d.hs3_thr_b800, d.hs3_lat_b800, 5, 8, hs3_name_short('-b800')],
    ], 'thr-lat-1-hs.pdf', loc=2)

plot([
    [d.bs_tl_thr_p0, d.bs_tl_lat_p0, 0, 0, bs_name_short('-p0')],
    [d.bs_tl_thr_p128, d.bs_tl_lat_p128, 2, 1, bs_name_short('-p128')],
    [d.bs_tl_thr_p1024, d.bs_tl_lat_p1024, 4, 2, bs_name_short('-p1024')],
    [d.hs_tl_thr_p0, d.hs_tl_lat_p0, 3, 3, hs_name_short('-p0')],
    [d.hs_tl_thr_p128, d.hs_tl_lat_p128, 1, 4, hs_name_short('-p128')],
    [d.hs_tl_thr_p1024, d.hs_tl_lat_p1024, 5, 5, hs_name_short('-p1024')],
    [d.hs3_tl_thr_p0, d.hs3_tl_lat_p0, 3, 6, hs3_name_short('-p0')],
    [d.hs3_tl_thr_p128, d.hs3_tl_lat_p128, 1, 7, hs3_name_short('-p128')],
    [d.hs3_tl_thr_p1024, d.hs3_tl_lat_p1024, 5, 8, hs3_name_short('-p1024')]
    ], 'thr-lat-2-hs.pdf', loc=1)


==> graphs/util.py <==
import matplotlib.pyplot as plt; plt.rcdefaults()
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import to_rgba

def blend_color(rgba1, rgba2):
    return tuple((a + b) / 2.0 for (a, b) in zip(rgba1, rgba2))
def new_alpha(c, alpha):
    return (c[0], c[1], c[2], alpha)
def kscale(l): return [i / 1000 for i in l]

